Machine learning-based correlation analysis of decadal cyclone intensity with sea surface temperature: data and tutorial

The rising number of extreme climate events in the past decades has motivated the need for a thorough consideration of tropical cyclone genesis and intensity, given the sea-surface temperature (SST). In this paper, we present an analysis of the relationship between the increasing global SST with cyclone genesis using linear regression machine learning models. We extract and curate a dataset of tropical cyclones across selected ocean basins with their associated SST over the past 40 years. We provide correlation analysis using linear regression and visualisation strategies. Our preliminary results show a strong positive correlation between SST and high wind speed across selected ocean basins via linear regression and machine learning models. Our dataset and available open-source code offer a novel perspective for the investigation of the genesis and intensity of tropical cyclones. Alongside the time and position of each cyclone, we also provide the related Saffir-Simpson category, season, wind speed, and SST for 15 days before and after the tropical cyclone genesis.

==> Figure/cyclone_merge_script.py <==
import os
import requests
import py7zr
import pandas as pd
import xarray as xr
from tqdm import tqdm

# ------------------------------------------------------------
# General download function: if save_path does not exist, download from URL and save
# ------------------------------------------------------------
def download_from_zenodo(url: str, save_path: str):
    """
    If save_path does not exist locally, download from url and save to save_path.
    url should be in the form:
      https://zenodo.org/records/15485947/files/South_indian_hurricane.csv?download=1
    save_path is recommended to be under the project's data/ directory
    """
    os.makedirs(os.path.dirname(save_path), exist_ok=True)
    if not os.path.exists(save_path):
        print(f"Downloading:\n  {url}\n  -> {save_path}")
        r = requests.get(url, stream=True)
        r.raise_for_status()
        with open(save_path, 'wb') as f:
            for chunk in r.iter_content(chunk_size=8192):
                f.write(chunk)
        print("  Download complete.")
    else:
        print(f"File already exists: {save_path}")


# ------------------------------------------------------------
# Download and merge split .7z files, then extract to NetCDF, return .nc path
# ------------------------------------------------------------
def fetch_and_extract_sst_7z(parts_urls, download_dir, extract_dir):
    """
    parts_urls: List of 3 Zenodo URLs, e.g.:
      [
        "https://zenodo.org/records/15485947/files/SST_data.7z.001?download=1",
        "https://zenodo.org/records/15485947/files/SST_data.7z.002?download=1",
        "https://zenodo.org/records/15485947/files/SST_data.7z.003?download=1"
      ]
    download_dir: Local directory to save these .7z parts
    extract_dir: Directory to extract the resulting .nc files

    Returns: Full path to the first .nc file found after extraction
    """
    os.makedirs(download_dir, exist_ok=True)
    os.makedirs(extract_dir, exist_ok=True)

    local_parts = []
    # 1. Download each part
    for url in parts_urls:
        filename = url.split("/")[-1].split("?")[0]  # e.g. SST_data.7z.001
        local_path = os.path.join(download_dir, filename)
        download_from_zenodo(url, local_path)
        local_parts.append(local_path)

    # 2. Sort and take the first part so py7zr can recognize multi-volume archive
    first_part = sorted(local_parts)[0]

    # 3. Extract with py7zr
    print(f"\nExtracting 7z archive from {first_part} into {extract_dir} ...")
    with py7zr.SevenZipFile(first_part, mode='r') as archive:
        archive.extractall(path=extract_dir)
    print("Extraction complete.\n")

    # 4. Find and return the first .nc file in extract_dir
    for root, dirs, files in os.walk(extract_dir):
        for fname in files:
            if fname.lower().endswith(".nc"):
                return os.path.join(root, fname)

    raise FileNotFoundError(f"No .nc file found in {extract_dir}.")


# ------------------------------------------------------------
# Original merge_cyclone_sst function
# ------------------------------------------------------------
def merge_cyclone_sst(cyclone_path, sst_path, output_file_path):
    # Load cyclone data
    file_path = cyclone_path
    data = pd.read_csv(file_path)

    # labeling cyclone
    data['Cycl_Seq'] = None
    current_number = data.iloc[0]['No. of Cycl']
    sequence_number = 1
    data.at[0, 'Cycl_Seq'] = sequence_number
    for i in range(1, len(data)):
        if data.at[i, 'No. of Cycl'] != current_number:
            sequence_number += 1
            current_number = data.at[i, 'No. of Cycl']
        data.at[i, 'Cycl_Seq'] = sequence_number

    data['No. of Cycl'] = data['Cycl_Seq']
    data.rename(columns={'No. of Cycl': 'No_cyclone'}, inplace=True)
    data.drop(columns=['Cycl_Seq'], inplace=True)

    # change latitude to negative (southern hemisphere coordinates)
    data['lat_tenth'] = -data['lat_tenth']

    # load netCDF file
    nc_data = xr.open_dataset(sst_path)

    sst_values = []
    sst_values_before = {f'SST_before_{i}': [] for i in range(1, 16)}
    sst_values_after = {f'SST_after_{i}': [] for i in range(1, 16)}
    avg_sst_values = []
    rsst_values = []
    months = []
    seasons = []
    saffir_simpson_categories = []

    # Function to extract season from month
    def extract_season(month):
        if month in [12, 1, 2]:
            return 'DJF'
        elif month in [3, 4, 5]:
            return 'MAM'
        elif month in [6, 7, 8]:
            return 'JJA'
        else:
            return 'SON'

    # Function to determine Saffir-Simpson category
    def categorize_saffir_simpson(speed):
        if speed < 82:
            return 1
        elif 82 <= speed < 95:
            return 2
        elif 95 <= speed < 112:
            return 3
        elif 112 <= speed < 136:
            return 4
        else:
            return 5

    for index, row in tqdm(data.iterrows(), total=len(data), desc="Processing cyclone data"):
        # Extract the time, latitude, and longitude
        time_str = str(row['Time'])
        year = int(time_str[:4])
        month = int(time_str[4:6])
        day = int(time_str[6:8])
        hour = int(time_str[8:])
        time = pd.Timestamp(year=year, month=month, day=day, hour=hour)
        lat = row['lat_tenth']
        lon = row['lon_tenth']

        # Extract month and season information
        months.append(month)
        seasons.append(extract_season(month))

        # Determine Saffir-Simpson category based on speed
        speed = row['Speed(knots)']
        saffir_simpson_categories.append(categorize_saffir_simpson(speed))

        # Select nearest time, latitude, and longitude for current SST value using interpolation
        try:
            sst_value = nc_data.sst.interp(time=time, lat=lat, lon=lon, method='nearest').values
            sst_values.append(sst_value.item() if sst_value.size > 0 else float('nan'))
        except Exception as e:
            print(f"Error finding SST for index {index}: {e}")
            sst_values.append(float('nan'))

        # SST values for the previous 15 days (using the same time of day)
        for i in range(1, 16):
            prev_time = time - pd.Timedelta(days=i)
            try:
                sst_value_before = nc_data.sst.interp(time=prev_time, lat=lat, lon=lon, method='nearest').values
                sst_values_before[f'SST_before_{i}'].append(sst_value_before.item() if sst_value_before.size > 0 else float('nan'))
            except Exception as e:
                print(f"Error finding SST_before_{i} for index {index}: {e}")
                sst_values_before[f'SST_before_{i}'].append(float('nan'))

        # SST values for the next 15 days (using the same time of day)
        for i in range(1, 16):
            next_time = time + pd.Timedelta(days=i)
            try:
                sst_value_after = nc_data.sst.interp(time=next_time, lat=lat, lon=lon, method='nearest').values
                sst_values_after[f'SST_after_{i}'].append(sst_value_after.item() if sst_value_after.size > 0 else float('nan'))
            except Exception as e:
                print(f"Error finding SST_after_{i} for index {index}: {e}")
                sst_values_after[f'SST_after_{i}'].append(float('nan'))

        # Calculate AVG_SST (average SST for the nearest hour across the entire month)
        try:
            # Find the nearest hour and location
            nearest_hour = nc_data.time.sel(time=time, method='nearest').dt.hour.values.item()
            month_start = time.replace(day=1, hour=0, minute=0, second=0)
            month_end = (month_start + pd.DateOffset(months=1)) - pd.Timedelta(seconds=1)
            avg_sst = nc_data.sst.sel(lat=lat, lon=lon, method='nearest') \
                .sel(time=slice(month_start, month_end)) \
                .where(nc_data['time.hour'] == nearest_hour) \
                .mean(dim='time', skipna=True).values
            avg_sst_values.append(avg_sst.item() if avg_sst.size > 0 else float('nan'))
        except Exception as e:
            print(f"Error calculating AVG_SST for index {index}: {e}")
            avg_sst_values.append(float('nan'))

        # Calculate RSST (current SST - AVG_SST)
        try:
            rsst = sst_values[-1] - avg_sst_values[-1] \
                if not pd.isna(sst_values[-1]) and not pd.isna(avg_sst_values[-1]) else float('nan')
            rsst_values.append(rsst)
        except Exception as e:
            print(f"Error calculating RSST for index {index}: {e}")
            rsst_values.append(float('nan'))

    # Add SST, AVG_SST, RSST, month, season, Saffir-Simpson category, and SST_before/after columns to the dataframe
    data['SST'] = sst_values
    data['AVG_SST'] = avg_sst_values
    data['RSST'] = rsst_values
    data['Month'] = months
    data['Season'] = seasons
    data['Saffir_Simpson_Category'] = saffir_simpson_categories
    for key, values in sst_values_before.items():
        data[key] = values
    for key, values in sst_values_after.items():
        data[key] = values

    # save file
    try:
        data.to_csv(output_file_path, index=False)
    except PermissionError as e:
        print(f"PermissionError: {e}. Please check if the file is open or in use.")


# ------------------------------------------------------------
# main(): Download SST .7z parts, extract to .nc, download cyclone CSVs, then merge
# ------------------------------------------------------------
def main():
    # -- (A) Download and merge SST_data.7z parts, then extract .nc -- #
    sst_parts = [
        "https://zenodo.org/records/15485947/files/SST_data.7z.001?download=1",
        "https://zenodo.org/records/15485947/files/SST_data.7z.002?download=1",
        "https://zenodo.org/records/15485947/files/SST_data.7z.003?download=1"
    ]
    sst_download_dir = "data/sst_parts"
    sst_extract_dir = "data/sst_extracted"
    sst_nc_path = fetch_and_extract_sst_7z(sst_parts, sst_download_dir, sst_extract_dir)
    print(f"Extracted NetCDF file: {sst_nc_path}\n")

    # -- (B) Download raw cyclone CSVs for each basin -- #
    zenodo_csv_urls = {
        "data/cyclone/South_indian_hurricane.csv":
            "https://zenodo.org/records/15485947/files/South_indian_hurricane.csv?download=1",
        "data/cyclone/South_pacific_hurricane.csv":
            "https://zenodo.org/records/15485947/files/South_pacific_hurricane.csv?download=1",
        "data/cyclone/North_westpacificocean_hurricane.csv":
            "https://zenodo.org/records/15485947/files/North_westpacificocean_hurricane.csv?download=1",
        "data/cyclone/North_Indian_hurricane.csv":
            "https://zenodo.org/records/15485947/files/North_Indian_hurricane.csv?download=1"
    }
    for local_path, url in zenodo_csv_urls.items():
        download_from_zenodo(url, local_path)
    print()

    # -- (C) Ensure output directory for merged CSVs exists -- #
    os.makedirs("data/cyclone_merged", exist_ok=True)

    # -- (D) Call merge_cyclone_sst to generate SST-merged CSVs -- #
    merge_cyclone_sst(
        cyclone_path="data/cyclone/South_indian_hurricane.csv",
        sst_path=sst_nc_path,
        output_file_path="data/cyclone_merged/South_indian_hurricane_SST.csv"
    )

    merge_cyclone_sst(
        cyclone_path="data/cyclone/South_pacific_hurricane.csv",
        sst_path=sst_nc_path,
        output_file_path="data/cyclone_merged/South_pacific_hurricane_SST.csv"
    )

    merge_cyclone_sst(
        cyclone_path="data/cyclone/North_westpacificocean_hurricane.csv",
        sst_path=sst_nc_path,
        output_file_path="data/cyclone_merged/North_westpacificocean_hurricane_SST.csv"
    )

    merge_cyclone_sst(
        cyclone_path="data/cyclone/North_Indian_hurricane.csv",
        sst_path=sst_nc_path,
        output_file_path="data/cyclone_merged/North_Indian_hurricane_SST.csv"
    )

    print("\nAll merge tasks completed. The merged CSVs are under data/cyclone_merged/")

if __name__ == "__main__":
    main()


==> Figure/data_merge.py <==
import pandas as pd
import numpy as np
import xarray as xr
import tkinter as tk
from tkinter import filedialog, simpledialog
from tqdm import tqdm
import os

#%%
def merge_cyclone_sst(cyclone_path, sst_path, output_file_path):
    # Load cyclone data
    file_path = cyclone_path
    data = pd.read_csv(file_path)

    # labeling cyclone
    data['Cycl_Seq'] = None
    current_number = data.iloc[0]['No. of Cycl']
    sequence_number = 1
    data.at[0, 'Cycl_Seq'] = sequence_number
    for i in range(1, len(data)):
        if data.at[i, 'No. of Cycl'] != current_number:
            sequence_number += 1
            current_number = data.at[i, 'No. of Cycl']
        data.at[i, 'Cycl_Seq'] = sequence_number

    data['No. of Cycl'] = data['Cycl_Seq']
    data.rename(columns={'No. of Cycl': 'No_cyclone'}, inplace=True)
    data.drop(columns=['Cycl_Seq'], inplace=True)

    # change latitude to negative (southern hemisphere coordinates)
    data['lat_tenth'] = -data['lat_tenth']

    # load netCDF file
    nc_data = xr.open_dataset(sst_path)

    sst_values = []
    sst_values_before = {f'SST_before_{i}': [] for i in range(1, 16)}
    sst_values_after = {f'SST_after_{i}': [] for i in range(1, 16)}
    avg_sst_values = []
    rsst_values = []
    months = []
    seasons = []
    saffir_simpson_categories = []

    # Function to extract season from month
    def extract_season(month):
        if month in [12, 1, 2]:
            return 'DJF'
        elif month in [3, 4, 5]:
            return 'MAM'
        elif month in [6, 7, 8]:
            return 'JJA'
        else:
            return 'SON'

    # Function to determine Saffir-Simpson category
    def categorize_saffir_simpson(speed):
        if speed < 82:
            return 1
        elif 82 <= speed < 95:
            return 2
        elif 95 <= speed < 112:
            return 3
        elif 112 <= speed < 136:
            return 4
        else:
            return 5

    for index, row in tqdm(data.iterrows(), total=len(data), desc="Processing cyclone data"):
        # Extract the time, latitude, and longitude
        time_str = str(row['Time'])
        year = int(time_str[:4])
        month = int(time_str[4:6])
        day = int(time_str[6:8])
        hour = int(time_str[8:])
        time = pd.Timestamp(year=year, month=month, day=day, hour=hour)
        lat = row['lat_tenth']
        lon = row['lon_tenth']

        # Extract month and season information
        months.append(month)
        seasons.append(extract_season(month))

        # Determine Saffir-Simpson category based on speed
        speed = row['Speed(knots)']
        saffir_simpson_categories.append(categorize_saffir_simpson(speed))

        # Select nearest time, latitude, and longitude for current SST value using interpolation
        try:
            sst_value = nc_data.sst.interp(time=time, lat=lat, lon=lon, method='nearest').values
            sst_values.append(sst_value.item() if sst_value.size > 0 else float('nan'))
        except Exception as e:
            print(f"Error finding SST for index {index}: {e}")
            sst_values.append(float('nan'))

        # SST values for the previous 15 days (using the same time of day)
        for i in range(1, 16):
            prev_time = time - pd.Timedelta(days=i)
            try:
                sst_value_before = nc_data.sst.interp(time=prev_time, lat=lat, lon=lon, method='nearest').values
                sst_values_before[f'SST_before_{i}'].append(sst_value_before.item() if sst_value_before.size > 0 else float('nan'))
            except Exception as e:
                print(f"Error finding SST_before_{i} for index {index}: {e}")
                sst_values_before[f'SST_before_{i}'].append(float('nan'))

        # SST values for the next 15 days (using the same time of day)
        for i in range(1, 16):
            next_time = time + pd.Timedelta(days=i)
            try:
                sst_value_after = nc_data.sst.interp(time=next_time, lat=lat, lon=lon, method='nearest').values
                sst_values_after[f'SST_after_{i}'].append(sst_value_after.item() if sst_value_after.size > 0 else float('nan'))
            except Exception as e:
                print(f"Error finding SST_after_{i} for index {index}: {e}")
                sst_values_after[f'SST_after_{i}'].append(float('nan'))

        # Calculate AVG_SST (average SST for the nearest hour across the entire month)
        try:
            # Find the nearest hour and location
            nearest_hour = nc_data.time.sel(time=time, method='nearest').dt.hour.values.item()
            month_start = time.replace(day=1, hour=0, minute=0, second=0)
            month_end = (month_start + pd.DateOffset(months=1)) - pd.Timedelta(seconds=1)
            avg_sst = nc_data.sst.sel(lat=lat, lon=lon, method='nearest').sel(time=slice(month_start, month_end)).where(nc_data['time.hour'] == nearest_hour).mean(dim='time', skipna=True).values
            avg_sst_values.append(avg_sst.item() if avg_sst.size > 0 else float('nan'))
        except Exception as e:
            print(f"Error calculating AVG_SST for index {index}: {e}")
            avg_sst_values.append(float('nan'))

        # Calculate RSST (current SST - AVG_SST)
        try:
            rsst = sst_values[-1] - avg_sst_values[-1] if not np.isnan(sst_values[-1]) and not np.isnan(avg_sst_values[-1]) else float('nan')
            rsst_values.append(rsst)
        except Exception as e:
            print(f"Error calculating RSST for index {index}: {e}")
            rsst_values.append(float('nan'))

    # Add SST, AVG_SST, RSST, month, season, Saffir-Simpson category, and SST_before/after columns to the dataframe
    data['SST'] = sst_values
    data['AVG_SST'] = avg_sst_values
    data['RSST'] = rsst_values
    data['Month'] = months
    data['Season'] = seasons
    data['Saffir_Simpson_Category'] = saffir_simpson_categories
    for key, values in sst_values_before.items():
        data[key] = values
    for key, values in sst_values_after.items():
        data[key] = values

    # save file
    try:
        data.to_csv(output_file_path, index=False)
    except PermissionError as e:
        print(f"PermissionError: {e}. Please check if the file is open or in use.")


# File path selection function
def select_file_paths():
    """
    Opens a simple GUI for users to select input and output file paths
    Returns a tuple of (cyclone_path, sst_path, output_file_path)
    """
    root = tk.Tk()
    root.withdraw()  # Hide the main window
    
    print("Please select the cyclone data CSV file...")
    cyclone_path = filedialog.askopenfilename(
        title="Select Cyclone Data CSV File",
        filetypes=[("CSV Files", "*.csv"), ("All Files", "*.*")]
    )
    
    if not cyclone_path:  # User canceled
        print("File selection canceled.")
        return None, None, None
    
    print("Please select the SST data NetCDF file...")
    sst_path = filedialog.askopenfilename(
        title="Select SST Data NetCDF File",
        filetypes=[("NetCDF Files", "*.nc"), ("All Files", "*.*")]
    )
    
    if not sst_path:  # User canceled
        print("File selection canceled.")
        return None, None, None
    
    # Get base filename from cyclone path to suggest for output
    base_filename = os.path.splitext(os.path.basename(cyclone_path))[0]
    suggested_output = f"{base_filename}_SST.csv"
    
    # Suggest directory for output (same as cyclone file)
    initial_dir = os.path.dirname(cyclone_path)
    
    print("Please select where to save the output file...")
    output_file_path = filedialog.asksaveasfilename(
        title="Save Output File As",
        initialdir=initial_dir,
        initialfile=suggested_output,
        defaultextension=".csv",
        filetypes=[("CSV Files", "*.csv"), ("All Files", "*.*")]
    )
    
    if not output_file_path:  # User canceled
        print("File selection canceled.")
        return None, None, None
    
    print(f"Selected cyclone data: {cyclone_path}")
    print(f"Selected SST data: {sst_path}")
    print(f"Output will be saved to: {output_file_path}")
    
    return cyclone_path, sst_path, output_file_path


# Command-line interface to allow path selection
def main():
    print("Cyclone SST Data Merger")
    print("======================")
    
    # Ask user if they want to use GUI file selection or predefined paths
    while True:
        choice = input("Do you want to select files using GUI? (y/n): ").strip().lower()
        if choice in ['y', 'n']:
            break
        print("Invalid choice. Please enter 'y' for yes or 'n' for no.")
    
    if choice == 'y':
        # Use GUI to select files
        cyclone_path, sst_path, output_file_path = select_file_paths()
        if cyclone_path and sst_path and output_file_path:
            print("Starting data processing...")
            merge_cyclone_sst(cyclone_path, sst_path, output_file_path)
            print(f"Processing completed. Output saved to {output_file_path}")
        else:
            print("Operation canceled.")
    else:
        # Use the original code's paths
        print("Using predefined file paths:")
        cyclone_path = 'D:/pythonfile/cyclone/South_indian_hurricane.csv'
        sst_path = 'D:/data/netcdf_files/SST_data.nc'
        output_file_path = 'D:/pythonfile/cyclone/South_indian_hurricane_SST.csv'
        
        print(f"Cyclone data: {cyclone_path}")
        print(f"SST data: {sst_path}")
        print(f"Output file: {output_file_path}")
        print("Starting data processing...")
        
        merge_cyclone_sst(cyclone_path, sst_path, output_file_path)
        print(f"Processing completed. Output saved to {output_file_path}")
    
    print("\nPress Enter to exit...")
    input()


# Example usage of the different basins with path selection option
if __name__ == "__main__":
    main()
    
# use this function to generate a new csv file
# Original code kept intact:
# merge_cyclone_sst('D:/pythonfile/cyclone/South_indian_hurricane.csv', 'D:/data/netcdf_files/SST_data.nc', 'D:/pythonfile/cyclone/South_indian_hurricane_SST.csv')
# alternative way to generate the rest basin data
# merge_cyclone_sst('D:/pythonfile/cyclone/South_pacific_hurricane.csv', 'D:/data/netcdf_files/SST_data.nc', 'D:/pythonfile/cyclone/South_pacific_hurricane_SST.csv')
# merge_cyclone_sst('D:/pythonfile/cyclone/North_Indian_hurricane.csv', 'D:/data/netcdf_files/SST_data.nc', 'D:/pythonfile/cyclone/North_Indian_hurricane_SST.csv')
# merge_cyclone_sst('D:/pythonfile/cyclone/North_westpacificocean_hurricane.csv', 'D:/data/netcdf_files/SST_data.nc', 'D:/pythonfile/cyclone/North_westpacificocean_hurricane_SST.csv')
